The \^G Infrared Search for Extraterrestrial Civilizations with Large Energy Supplies. V. When Galaxies Glow with Industry

We present the most robust stellar population synthesis (SPS)-based search for galaxy-spanning technological waste heat to date, applied to 129 nearby galaxies spanning a wide range of spectral energy distribution (SED) types, including ultraluminous IR galaxies and MIR-luminous active galactic nuclei (AGN). We incorporate the AGENT Dyson sphere formalism into the Flexible Stellar Population Synthesis code at the stellar population level, so nebular and dust emission respond self-consistently to Dyson sphere reprocessing. With \texttt{Prospector}, we perform a suite of 1,419 injection recovery tests across a range of covering fractions, $\alpha$, where we successfully recover the injected covering fractions (best-fit slope $m = 0.92$) and detect them through Bayesian model selection down to $\alpha \sim 4$--$5\%$ in quiescent galaxies. None of our 129 galaxies prefer a Dyson sphere component, and we place the first per-galaxy 95\% upper limits on warm ($T_{\rm BB} \gtrsim 100$K) swarms, reaching a median $\alpha < 0.3\%$ across quiescent hosts without a dominant AGN. Our injection-calibrated detection rates convert these zero detections into a population bound of $<2.6\%$ of galaxies hosting $\alpha = 25\%$ swarms ($95\%$ confidence). Because survey colors cannot separate waste heat from starbursts and AGN, we develop a scaffold for future searches, running from inexpensive archival screens such as the Balmer decrement and the stellar-to-dynamical-mass offset a swarm leaves behind, through resolved fitting with nuclear excision, to PRIMA FIR photometry that makes targeted JWST imaging decisive. We find that the outskirts of quiescent galaxies are the best hunting grounds for future technosignature searches.

==> anc/table4.mrt <==
Title: When Galaxies Glow with Industry: A Search for Dyson Sphere Waste Heat
       from Galaxy-Spanning Civilizations
Authors: Curtis O., Rowland A. J., Wright J. T., Gronwall C., Helton J. M., Leja
         J.
Table: Galaxies ranked by preference for a Dyson sphere component (Delta-BIC at
       alpha=0)
================================================================================
Byte-by-byte Description of file: table.dat
--------------------------------------------------------------------------------
 Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
  1-  3  I3     ---    Rank    [1/129] Rank by Delta-BIC at injected alpha=0
  5- 19  A15    ---    Name    Galaxy name (Brown et al. 2014)
 21- 29  F9.5   deg    RAdeg   Right Ascension (J2000)
 31- 39  F9.5   deg    DEdeg   Declination (J2000)
 41- 48  F8.5   ---    z       [-0.01/0.06] Redshift
 50- 60  A11    ---    Type    Morphological type (Brown et al. 2014)
 62- 64  A3     ---    Class   Morphological class binned from Type (E, S, Irr;
                              as in Figures 4 and 8)
 66- 71  A6     ---    Act     Nuclear activity class
 73- 77  F5.1   Mpc    Dist    [3.1/249.2] Distance
 79- 83  F5.2   ---    DBIC    [-6.53/-2.19] BIC(AGENT off) minus BIC(AGENT on)
 85- 88  F4.1   %      amed    [0.1/25.4] AGENT-on posterior-median covering
                              fraction
 90- 93  F4.1   %      a95     [0.2/69.1] AGENT-on 95% upper limit on covering
                              fraction
 95- 97  F3.0   K      TBB     [10.0/382.0] Recovered blackbody temperature
                              (median)
 99-103  F5.3   ---    fagn    Posterior-median AGN fraction
105-130  A26    ---    JWST    ? JWST instruments with archival data (40 arcsec
                              search); blank if none
    132  I1     ---    Njwst   Number of distinct JWST instruments with archival
                              data
134-136  I3     ---    Nalma   Number of ALMA archival observations
138-140  I3     ---    Nhers   Number of Herschel archival observations
--------------------------------------------------------------------------------
Notes:
--------------------------------------------------------------------------------
  1 UGC 08696       206.17542  55.88694  0.03780 Pec         Irr AGN    165.9 -2.19  4.0 26.3 318 0.033 MIRI,NIRSPEC               2   0  14
  2 NGC 6052        241.30333  20.54222  0.01570 Pec         Irr SF      74.8 -5.25  2.4  6.2 366 0.012                            0   8   8
  3 Mrk 1490        214.93042  49.23667  0.02560 Sa          S   SF/AGN 115.5 -5.51  3.4 17.1 226 0.003                            0   0   7
  4 UGC 08335 NW    198.87792  62.12917  0.03080 Pec         Irr SF/AGN 136.1 -5.56  2.1  7.5 350 0.007                            0   0  11
  5 NGC 4594        189.99750 -11.62306  0.00342 SAa         S   ---      9.3 -5.70  0.2  0.5 314 0.000 MIRI,NIRCAM,NIRSPEC        3  72   8
  6 NGC 6240        253.24542   2.40139  0.02450 Pec         Irr AGN    111.9 -5.88  2.5 13.0 297 0.007 MIRI,NIRSPEC               2 124  53
  7 UGC 09618 N     224.25292  24.61750  0.03370 Sb          S   SF     151.0 -5.94  2.5 11.0 312 0.012 MIRI                       1  54  11
  8 NGC 7771        357.85333  20.11167  0.01430 SB(s)a      S   SF      60.5 -6.10  2.1  6.6 302 0.001                            0  16   8
  9 IC 0883         200.14708  34.13944  0.02330 Pec         Irr SF/AGN 106.9 -6.11  3.2 14.8 274 0.003                            0   5   8
 10 NGC 4450        187.12333  17.08500  0.00652 SAab        S   AGN     16.5 -6.13  0.4  0.8 306 0.001                            0  40   3
 11 NGC 0474         20.02792   3.41556  0.00780 (R)SA(s)0   S   ---     32.8 -6.16  0.1  0.3 315 0.000                            0   0   0
 12 IC 4553         233.73833  23.50306  0.01810 Pec         Irr AGN     85.2 -6.17  2.2  9.5 291 0.001 MIRI,NIRCAM,NIRSPEC        3 353 272
 13 NGC 4676 A      191.53833  30.73194  0.02210 Pec         Irr AGN    101.9 -6.17  1.8  5.6 315 0.001                            0   0   0
 14 NGC 1144         43.80083  -0.18361  0.02880 Pec         Irr SF     119.9 -6.19  2.4  7.3 319 0.001                            0   8   6
 15 III Zw 035       26.12708  17.10250  0.02740 Pec         Irr SF/AGN 114.0 -6.21  5.1 29.2 149 0.012 MIRI                       1  48  13
 16 NGC 4621        190.50917  11.64694  0.00137 E           E   ---     14.9 -6.25  0.2  0.4 322 0.000 NIRCAM                     1   4   3
 17 NGC 5992        236.08958  41.08639  0.03170 SBb         S   SF     141.3 -6.26  2.1  6.9 330 0.002                            0   0   0
 18 NGC 4138        182.37417  43.68528  0.00300 SA(r)0      S   SF/AGN  13.8 -6.27  0.9  3.7 313 0.001                            0   0   4
 19 NGC 5195        202.49833  47.26611  0.00155 SB0 pec     S   SF/AGN   7.6 -6.28  1.0  2.7 320 0.002 MIRI,NIRCAM                2   0   5
 20 NGC 0855         33.51458  27.87722  0.00197 E           E   SF       9.7 -6.28  0.9  2.5 316 0.001                            0   0   7
 21 NGC 0520         21.14833   3.79250  0.00760 Pec         Irr SF/AGN  37.7 -6.29  2.3  7.6 314 0.004                            0   8   4
 22 UGC 12150       340.30083  34.24917  0.02140 SB0/a       S   SF/AGN  91.3 -6.29  3.1 10.6 296 0.002                            0   0   8
 23 NGC 0337         14.95833  -7.57639  0.00550 SBd         S   SF      22.4 -6.31  1.7  5.0 306 0.001                            0   0   8
 24 NGC 5866        226.62292  55.76278  0.00224 S0          S   ---     15.4 -6.31  0.5  1.2 306 0.007                            0   0  10
 25 CGCG 453-062    346.23583  19.55222  0.02510 Sab         S   SF     106.0 -6.31  2.0  7.1 294 0.001                            0   8   8
 26 Arp 118          43.79500  -0.18000  0.02880 Pec         Irr SF/AGN 119.9 -6.32  2.3  6.6 316 0.001                            0   8   6
 27 NGC 4473        187.45375  13.42944  0.00749 E           E   ---     15.3 -6.32  0.2  0.3 300 0.000 NIRCAM                     1   0   0
 28 NGC 4088        181.39250  50.53917  0.00250 SAB(rs)bc   S   SF      19.8 -6.32  1.8  5.5 303 0.000                            0   0   0
 29 NGC 7674        351.98625   8.77889  0.02890 SA(r)bc     S   ---    121.4 -6.32  8.6 23.3 318 0.203                            0  22  10
 30 II Zw 096       314.35042  17.12944  0.03610 Pec         Irr SF     154.5 -6.33  3.0 17.1 204 0.003 MIRI,NIRCAM,NIRSPEC        3 107  12
 31 NGC 7585        349.50542  -4.65056  0.01170 (R)SA(s)0   S   ---     50.1 -6.33  0.1  0.3 308 0.000                            0   4   0
 32 UGCA 208        154.11750  45.32167  0.00550 Pec         Irr AGN     29.8 -6.33  1.4  4.2 293 0.000                            0   0   5
 33 NGC 4559        188.99000  27.96000  0.00269 SABcd       S   SF      10.3 -6.33  0.8  2.9 312 0.000                            0   0  13
 34 NGC 3938        178.20583  44.12083  0.00270 SAc         S   ---     13.4 -6.33  1.0  3.6 311 0.000 MIRI                       1   0  10
 35 NGC 2798        139.34500  41.99972  0.00576 SBa pec     S   SF/AGN  26.2 -6.33  2.7  9.8 274 0.000                            0   0   8
 36 Mrk 33          158.13292  54.40083  0.00477 Im pec      Irr SF      22.9 -6.33  1.9  8.6 257 0.000                            0   0  10
 37 NGC 3190        154.52375  21.83250  0.00424 SAa pec     S   ---     26.4 -6.33  2.0  3.4 377 0.006 MIRI,NIRSPEC               2   0   9
 38 CGCG 436-030     20.01083  14.36194  0.03120 Pec         Irr SF     129.9 -6.33  5.3 14.4 337 0.029                            0  27  11
 39 NGC 5055        198.95542  42.02944  0.00161 SAbc        S   ---      7.8 -6.33  1.1  4.1 327 0.000                            0   0  10
 40 UGC 06850       178.15583  -2.46917  0.00350 Irr         Irr SF      13.4 -6.34  0.5  1.2 300 0.001                            0   0   0
 41 IRAS 08572+3915 135.10583  39.06500  0.05830 Pec         Irr SF/AGN 249.2 -6.34 25.0 69.1 190 0.939 MIRI,NIRCAM,NIRSPEC        3  27  47
 42 NGC 4569        189.20750  13.16306 -0.00078 SABab       S   AGN     16.5 -6.34  1.6  3.9 340 0.001 MIRI,NIRCAM                2  30   9
 43 NGC 3079        150.49083  55.68000  0.00370 SB(s)c      S   SF/AGN  19.4 -6.34  1.2  4.6 322 0.001 MIRI,NIRCAM,NIRSPEC        3   0  14
 44 NGC 4579        189.43125  11.81806  0.00506 SABb        S   AGN     16.5 -6.34  1.0  2.2 344 0.002 MIRI,NIRCAM,NIRISS,NIRSPEC 4  52   9
 45 NGC 0695         27.81000  22.58222  0.03250 S0          S   SF     135.4 -6.34  2.9  9.6 305 0.001                            0  12   8
 46 NGC 7591        349.56792   6.58583  0.01650 SBbc        S   SF      69.9 -6.34  2.3  7.6 294 0.000                            0  24  14
 47 NGC 5194        202.46958  47.19528  0.00150 SABbc pec   S   SF/AGN   7.6 -6.34  1.3  4.7 321 0.000 MIRI,NIRCAM,NIRISS,NIRSPEC 4   0  17
 48 Haro 06         183.82667   5.76083  0.00670 Irr         Irr SF      13.7 -6.34  0.9  2.6 299 0.001                            0   0   7
 49 NGC 5033        198.36458  36.59389  0.00292 SAc         S   SF/AGN  14.8 -6.34  1.1  3.9 309 0.000                            0   0   6
 50 NGC 4194        183.54000  54.52667  0.00810 Pec         Irr SF/AGN  41.5 -6.34  2.8 15.6 248 0.012                            0   0   8
 51 CGCG 049-057    228.30458   7.22556  0.01300 Irr         Irr SF/AGN  63.3 -6.34  2.8 13.5 221 0.001                            0  40  12
 52 NGC 3690        172.13208  58.56222  0.01040 Pec         Irr SF/AGN  50.6 -6.34  4.7 22.7 184 0.062 NIRCAM                     1   0  41
 53 NGC 2537        123.31000  45.99194  0.00140 SB(s)m      S   SF       6.9 -6.34  0.8  2.2 311 0.000 MIRI                       1   0   0
 54 UM 461          177.88792  -2.37278  0.00350 Irr         Irr SF      13.4 -6.34  0.5  2.0 288 0.001 MIRI                       1   4   9
 55 NGC 7592        349.59208  -4.41611  0.02440 Pec         Irr SF/AGN 102.9 -6.35  3.0  9.2 339 0.005                            0  24   8
 56 UGC 09618       224.25125  24.61306  0.03370 Pec         Irr SF/AGN 151.0 -6.35  2.0  7.1 346 0.005 MIRI                       1  54  11
 57 UGC 08335 SE    198.89625  62.12472  0.03110 Pec         Irr SF/AGN 137.3 -6.35  3.4 16.5 268 0.005                            0   0  11
 58 IC 5298         349.00292  25.55667  0.02730 Pec         Irr AGN    115.1 -6.35  3.3 16.5 382 0.032                            0   0   8
 59 Mrk 0930        352.99417  28.94722  0.01830 Pec         Irr SF      77.5 -6.35  0.9  3.7 285 0.000                            0   0  10
 60 UGC 06665       175.55125   0.33444  0.01860 Sb          S   SF      87.4 -6.35  1.6  6.0 278 0.001                            0   4   8
 61 NGC 7673        351.92167  23.58917  0.01140 (R')SAc     S   SF      48.9 -6.35  1.5  4.6 300 0.000                            0   0   0
 62 NGC 3265        157.77833  28.79667  0.00440 E           E   SF      23.2 -6.35  1.6  5.3 301 0.000                            0   0   7
 63 NGC 5953        233.63500  15.19389  0.00660 Sa          S   SF/AGN  34.6 -6.35  1.7  5.9 319 0.001                            0   4   4
 64 NGC 2403        114.21417  65.60250  0.00044 SABcd       S   ---      3.1 -6.35  0.7  2.5 311 0.000                            0   0   7
 65 NGC 7679        352.19417   3.51139  0.01710 SB0         S   SF/AGN  72.3 -6.35  1.9  6.6 296 0.001                            0  24  10
 66 NGC 5256        204.57250  48.27722  0.02790 Pec         Irr AGN    125.2 -6.35  2.9 12.3 209 0.001                            0   0  10
 67 NGC 4926        195.47375  27.62444  0.02631 E           E   ---    111.2 -6.35  0.2  0.5 312 0.000                            0   0   0
 68 NGC 3870        176.48583  50.19917  0.00250 S0          S   SF      19.8 -6.35  1.1  3.0 305 0.001                            0   0   5
 69 NGC 4387        186.42375  12.81056  0.00157 E           E   ---     18.0 -6.35  0.2  0.3 304 0.000 NIRCAM,NIRISS              2   0   0
 70 NGC 3310        159.69083  53.50333  0.00330 SAB(r)bc    S   SF      20.1 -6.35  1.6  6.0 274 0.000 MIRI,NIRCAM                2   0   0
 71 NGC 5653        217.54333  31.21556  0.01190 (R')SA(rs)b S   SF      58.7 -6.35  2.1  6.7 292 0.000                            0   0   9
 72 NGC 5713        220.04750  -0.28889  0.00633 SABbc pec   S   SF      29.4 -6.35  1.9  6.3 296 0.000                            0   4  15
 73 NGC 4536        188.61250   2.18806  0.00603 SABbc       S   SF      14.4 -6.35  2.0  6.2 292 0.001 MIRI,NIRCAM                2  57   9
 74 NGC 3351        160.99042  11.70389  0.00260 SBb         S   SF       9.3 -6.35  1.3  3.9 295 0.000 MIRI,NIRCAM                2  89   9
 75 NGC 7331        339.26667  34.41583  0.00272 SAb         S   SF/AGN  14.5 -6.35  1.2  5.4 325 0.001 MIRI,NIRSPEC               2  12  10
 76 NGC 4486        187.70583  12.39111  0.00212 E           E   ---     16.7 -6.35  0.1  0.3 303 0.000 MIRI,NIRCAM,NIRISS,NIRSPEC 4 297   5
 77 NGC 4631        190.53250  32.54278  0.00202 SBd         S   AGN      7.6 -6.35  1.5  5.2 292 0.000 MIRI,NIRCAM                2  12  21
 78 NGC 4860        194.76625  28.12361  0.02662 E           E   ---     95.1 -6.35  0.2  0.3 313 0.000 NIRCAM                     1  12   0
 79 UGC 09618 S     224.25125  24.60667  0.03350 Sc          S   SF/AGN 150.2 -6.35  1.6  5.8 302 0.000 MIRI                       1  54   8
 80 UGC 04881       138.97917  44.33028  0.03930 Pec         Irr SF     170.3 -6.35  3.3 10.6 252 0.000                            0   0   8
 81 NGC 4254        184.70667  14.41667  0.00800 SAc         S   SF      16.5 -6.35  1.4  5.6 307 0.000 MIRI,NIRCAM                2  73  10
 82 NGC 5258        204.99042   0.83083  0.02250 SA(s)b      S   SF     104.9 -6.35  2.8  7.9 302 0.001                            0  44   2
 83 NGC 6090        242.92042  52.45750  0.02930 Pec         Irr SF     130.2 -6.35  3.6 13.8 223 0.000                            0   0   7
 84 Mrk 1450        174.64833  57.87417  0.00320 Irr         Irr SF      20.0 -6.35  0.5  1.9 293 0.003 MIRI,NIRSPEC               2   0   9
 85 Mrk 0475        219.77292  36.80583  0.00190 Irr         Irr SF      11.2 -6.35  0.3  1.1 299 0.000 NIRCAM                     1   0   0
 86 NGC 4385        186.42833   0.57278  0.00710 SB(rs)0     S   SF/AGN  34.7 -6.35  2.4 11.7 219 0.000                            0   0   0
 87 NGC 1068         40.66958  -0.01306  0.00380 (R)SA(rs)b  S   AGN     16.5 -6.35 13.3 31.0 318 0.408 MIRI,NIRCAM                2 430  71
 88 Mrk 0331        357.86125  20.58611  0.01850 Sa          S   SF/AGN  77.9 -6.35 13.7 21.9 183 0.001                            0  16   4
 89 NGC 4670        191.32125  27.12528  0.00360 SB(s)0/a    S   SF      23.2 -6.36  0.7  2.7 282 0.000                            0   0   0
 90 NGC 7714        354.05875   2.15500  0.00930 SB(s)b      S   SF/AGN  39.9 -6.36  2.2 11.5 218 0.000                            0   6   0
 91 Arp 256 N         4.70917 -10.36222  0.02730 SB(s)c      S   SF     114.3 -6.36  1.5  4.6 303 0.000                            0  24   5
 92 NGC 4725        192.61083  25.50083  0.00402 SABab pec   S   ---     11.9 -6.36  0.5  1.2 335 0.001                            0  24   7
 93 NGC 0660         25.76000  13.64528  0.00280 SB(s)a      S   SF/AGN  13.0 -6.36  2.0  7.3 298 0.001                            0   9   0
 94 NGC 4625        190.46958  41.27389  0.00200 SABm pec    S   SF       9.2 -6.36  0.8  3.0 331 0.000                            0   0   7
 95 NGC 5104        200.34667   0.34250  0.01860 Sa          S   SF/AGN  88.3 -6.36  1.8  6.2 292 0.001                            0  32   8
 96 NGC 3049        148.70667   9.27111  0.00490 SBab        S   SF      23.9 -6.36  1.9  6.6 269 0.000                            0  16   7
 97 NGC 0628         24.17417  15.78361  0.00219 SAc         S   ---      7.3 -6.36  0.9  3.4 318 0.000 MIRI,NIRCAM,NIRSPEC        3  85   9
 98 NGC 2623        129.60042  25.75472  0.01850 Pec         Irr AGN     83.2 -6.36  2.9 16.8 249 0.011                            0  32  11
 99 NGC 2388        112.22250  33.81917  0.01380 Irr         Irr SF      62.1 -6.36  3.7 13.1 244 0.001                            0   0   9
100 IC 4051         195.21458  28.04278  0.02933 E           E   ---    122.0 -6.36  0.3  0.7 304 0.000 NIRCAM,NIRISS              2   4   0
101 NGC 3198        154.97875  45.54944  0.00220 SBc         S   SF      13.7 -6.36  1.4  4.2 305 0.000                            0   0   8
102 NGC 5257        204.97042   0.84000  0.02270 SAB(s)b     S   SF     105.8 -6.36  1.8  6.4 282 0.000                            0  40   7
103 NGC 1275         49.95042  41.51167  0.01760 Pec         Irr ---     74.5 -6.36  3.2 18.5 164 0.028 MIRI,NIRCAM,NIRSPEC        3  20  13
104 NGC 3521        166.45250  -0.03583  0.00270 SABbc       S   SF      10.1 -6.36  1.2  4.5 322 0.002 MIRI,NIRCAM,NIRSPEC        3  44   9
105 IC 0691         171.68458  59.15556  0.00400 Irr         Irr SF      23.7 -6.36  2.4 12.0 282 0.018                            0   0   4
106 NGC 3627        170.06250  12.99167  0.00243 SABb        S   SF/AGN   9.4 -6.36  1.3  4.5 311 0.001 MIRI,NIRCAM                2 167  21
107 IRAS 17208-0014 260.84167  -0.28361  0.04280 Pec         Irr SF     187.9 -6.36  3.8 29.9 213 0.010 MIRI,NIRSPEC               2  92  30
108 UGCA 410        234.26750  55.26333  0.00220 Irr         Irr SF      15.4 -6.36  1.0  7.4 238 0.006 MIRI,NIRSPEC               2   0   0
109 NGC 1614         68.50000  -8.57917  0.01590 SB(s)c      S   SF/AGN  67.4 -6.36  5.2 21.9 173 0.000 NIRCAM                     1 109   8
110 NGC 4826        194.18167  21.68306  0.00136 SAab        S   SF/AGN   7.5 -6.36  1.1  3.2 318 0.001 MIRI,NIRCAM,NIRISS         3  68  17
111 IC 0860         198.76458  24.61889  0.01120 Sa          S   AGN     55.6 -6.36  2.1 10.9 169 0.000 MIRI,NIRSPEC               2  48   7
112 NGC 4321        185.72833  15.82194  0.00520 SABbc       S   SF      14.3 -6.36  1.7  5.4 305 0.000 MIRI,NIRCAM                2 166  18
113 NGC 4458        187.24000  13.24194  0.00436 E           E   ---     16.3 -6.36  0.1  0.3 305 0.000 NIRCAM                     1   0   0
114 Arp 256 S         4.71208 -10.37750  0.02710 SB(s)b      S   SF     113.4 -6.36 25.4 58.9  10 0.000                            0  24   8
115 UGC 05101       143.96458  61.35333  0.03940 Pec         Irr AGN    170.4 -6.36 21.6 38.4 172 0.224 MIRI,NIRSPEC               2   0   7
116 NGC 4125        182.02458  65.17444  0.00452 E6 pec      E   ---     23.9 -6.37  0.2  0.4 305 0.000 NIRCAM                     1   0  10
117 UGCA 219        162.27083  52.33556  0.00800 Sc          S   SF      40.5 -6.38  0.7  1.8 229 0.000                            0   0   8
118 NGC 3773        174.55417  12.11222  0.00330 SA0         S   SF      11.9 -6.38  0.6  2.0 294 0.000                            0  20   8
119 NGC 4551        188.90833  12.26389  0.00391 E           E   ---     16.2 -6.38  0.1  0.5 339 0.000 NIRCAM                     1   0   0
120 NGC 0584         22.83625  -6.86806  0.00601 E4          E   ---     20.1 -6.38  0.2  0.4 324 0.000                            0   4   9
121 NGC 4365        186.11792   7.31778  0.00415 E           E   ---     23.1 -6.38  0.1  0.2 304 0.000                            0   4   0
122 NGC 4889        195.03375  27.97694  0.02166 E4          E   ---     93.8 -6.38  0.1  0.2 303 0.000 NIRCAM                     1   8   0
123 NGC 4550        188.87750  12.22083  0.00127 E           E   ---     16.0 -6.39  0.1  0.3 314 0.000 NIRCAM                     1   8   0
124 NGC 4660        191.13333  11.19056  0.00361 E           E   ---     15.0 -6.39  0.1  0.2 304 0.000                            0   0   3
125 NGC 4552        188.91583  12.55639  0.00113 E           E   ---     15.9 -6.40  0.1  0.3 300 0.000 NIRCAM                     1  32   0
126 NGC 3379        161.95667  12.58167  0.00304 E0          E   ---     10.6 -6.43  0.1  0.2 326 0.000 NIRCAM                     1   8   0
127 NGC 0750         29.38625  33.20750  0.01720 Pec         Irr ---     72.1 -6.48  0.1  0.3 310 0.000                            0   0   0
128 UGCA 166        143.50917  55.24028  0.00250 Irr         Irr SF      15.6 -6.48  0.3  1.4 300 0.003 MIRI,NIRCAM                2   0  18
129 NGC 4168        183.07208  13.20528  0.00739 E           E   ---     30.9 -6.53  0.2  0.3 306 0.000                            0  20   0

